Holographic correlators with BPS bound states in $\mathcal{N} = 4$ SYM

We compute 4-point correlators in $\mathcal{N} = 4$ $SU(N)$ Super-Yang-Mills with both single and double-particle $1/2$-BPS operators in the regime of large 't Hooft coupling and large $N$. In particular we give explicit expressions up to $\mathcal{O}(1/N^4)$ for the lightest correlator with two double-particle and two single-particle operators built out of the stress-tensor multiplet. Our derivation makes use of the general holographic prescription applied to an asymptotically AdS$_5\times$S$^5$ geometry that describes a coherent superposition of multi-graviton operators. The final result can be written in terms of a natural generalisation of the standard D-functions and takes a compact form in Mellin space. The correlator we compute here is the simplest of a more general class of correlators where two inserted operators are multi-particles. These can be derived with the same approach, suggesting that the structure found here is general.

==> AdS5DoubleTrace.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     63686,       1854]
NotebookOptionsPosition[     59406,       1786]
NotebookOutlinePosition[     59798,       1802]
CellTagsIndexPosition[     59755,       1799]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions", "Section",
 CellChangeTimes->{{3.914665017196374*^9, 
  3.914665029261506*^9}},ExpressionUUID->"87a6c21e-eaf6-415c-8262-\
a9645333a17b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z", ">", "0"}], ",", 
     RowBox[{"z", "<", "1"}], ",", 
     RowBox[{"zb", ">", "0"}], ",", 
     RowBox[{"zb", "<", "1"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9242615432961884`*^9, 3.924261552281089*^9}, {
  3.931745574307342*^9, 3.931745574417028*^9}, {3.931921922589063*^9, 
  3.931921942465341*^9}, {3.935373765817994*^9, 3.935373766406052*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5b1451fc-964f-4aaf-8596-801223f1fc19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "zb"}], ")"}]}]}], ";", 
  RowBox[{"V", "=", " ", 
   RowBox[{"z", " ", "zb"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9354932318914013`*^9, 
  3.935493246408667*^9}},ExpressionUUID->"8840912f-76fb-4ce1-95fa-\
a4de9c07ad32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ladder", "[", "n_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "r"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "r"}], ")"}], "!"}]}], 
      RowBox[{
       RowBox[{"n", "!"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "r"}], ")"}], "!"}], 
       RowBox[{"r", "!"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Log", "[", "V", "]"}], ")"}], "r"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "-", "r"}], ",", "z"}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "-", "r"}], ",", "zb"}], "]"}]}], ")"}]}], ",", 
    
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935373911553544*^9, 3.93537391211231*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"47d931c2-a599-4f23-a293-fb49cfdd0205"]
}, Open  ]],

Cell[CellGroupData[{

Cell["AdS5 single-trace and double-trace correlators", "Section",
 CellChangeTimes->{{3.914665017196374*^9, 3.914665029261506*^9}, {
  3.933325758401246*^9, 3.933325767547799*^9}, {3.9333264379297533`*^9, 
  3.933326440630038*^9}, {3.935373830804528*^9, 
  3.9353738392549543`*^9}},ExpressionUUID->"f9d02625-84ba-4871-95de-\
168ca8afb6d6"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 SubscriptBox[
  SuperscriptBox["\[CapitalPsi]", "1"], "B"]],
 CellChangeTimes->{{3.935375539143229*^9, 
  3.935375654487189*^9}},ExpressionUUID->"3e951524-d96a-45a8-9677-\
8a4759a8af4a"]], "Subsection",
 CellChangeTimes->{{3.935374682243675*^9, 3.935374696697564*^9}, {
   3.935374766770403*^9, 3.935374841804892*^9}, 
   3.935493267007263*^9},ExpressionUUID->"0879f59b-ef4f-4193-9860-\
e408b1e15ada"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Q1", "7"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"48", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox["zb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        SuperscriptBox["z", "3"], "+", 
        RowBox[{"6", " ", "z", " ", "zb"}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "2"], " ", "zb"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "3"], " ", "zb"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["zb", "2"]}], "-", 
        RowBox[{"9", " ", "z", " ", 
         SuperscriptBox["zb", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox["zb", "2"]}], "-", 
        SuperscriptBox["zb", "3"], "+", 
        RowBox[{"2", " ", "z", " ", 
         SuperscriptBox["zb", "3"]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "7"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.933137467894155*^9, 3.933137470514452*^9}, {
   3.933325870372113*^9, 3.933325875141522*^9}, {3.935374885663454*^9, 
   3.935374944537541*^9}, 3.935375154571177*^9, {3.93537526064615*^9, 
   3.935375294551902*^9}, 3.935375374556025*^9, {3.935375697596613*^9, 
   3.935375705417789*^9}, 
   3.9354962941737013`*^9},ExpressionUUID->"9bb2a841-1476-4008-9c5a-\
7af7ae790adb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Q2", "6"], "=", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["z", "2"], " ", 
     SuperscriptBox["zb", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "3"]}], "-", 
       SuperscriptBox["z", "4"], "-", 
       RowBox[{"36", " ", "z", " ", "zb"}], "+", 
       RowBox[{"78", " ", 
        SuperscriptBox["z", "2"], " ", "zb"}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["z", "3"], " ", "zb"}], "+", 
       RowBox[{
        SuperscriptBox["z", "4"], " ", "zb"}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["zb", "2"]}], "+", 
       RowBox[{"78", " ", "z", " ", 
        SuperscriptBox["zb", "2"]}], "-", 
       RowBox[{"98", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["zb", "2"]}], "+", 
       RowBox[{"29", " ", 
        SuperscriptBox["z", "3"], " ", 
        SuperscriptBox["zb", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["zb", "3"]}], "-", 
       RowBox[{"40", " ", "z", " ", 
        SuperscriptBox["zb", "3"]}], "+", 
       RowBox[{"29", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["zb", "3"]}], "-", 
       SuperscriptBox["zb", "4"], "+", 
       RowBox[{"z", " ", 
        SuperscriptBox["zb", "4"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9353749742290697`*^9, 3.9353749798595867`*^9}, {
   3.935375185680419*^9, 3.9353751862967453`*^9}, {3.935375316418233*^9, 
   3.93537531921789*^9}, 
   3.935496363182868*^9},ExpressionUUID->"51c3366b-ff11-483f-a7c1-\
4a654b3301a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Q3", "6"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", "z", " ", "zb", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["z", "3"], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["z", "2"], " ", "zb"}], "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["z", "3"], " ", "zb"}], "+", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", "zb"}], "+", 
        RowBox[{"29", " ", "z", " ", 
         SuperscriptBox["zb", "2"]}], "-", 
        RowBox[{"76", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox["zb", "2"]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["z", "3"], " ", 
         SuperscriptBox["zb", "2"]}], "+", 
        SuperscriptBox["zb", "3"], "-", 
        RowBox[{"22", " ", "z", " ", 
         SuperscriptBox["zb", "3"]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox["zb", "3"]}], "+", 
        RowBox[{"z", " ", 
         SuperscriptBox["zb", "4"]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "6"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9353749847820797`*^9, 3.935374990146042*^9}, {
   3.9353752119220533`*^9, 3.935375212228724*^9}, {3.935375322079623*^9, 
   3.935375325260662*^9}, 
   3.9354963029475*^9},ExpressionUUID->"ffcf70f7-9cee-4392-b0d6-17895236a668"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Q4", "4"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", "z", " ", "zb", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        SuperscriptBox["z", "3"], "+", 
        RowBox[{"16", " ", "z", " ", "zb"}], "-", 
        RowBox[{"19", " ", 
         SuperscriptBox["z", "2"], " ", "zb"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "3"], " ", "zb"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["zb", "2"]}], "-", 
        RowBox[{"19", " ", "z", " ", 
         SuperscriptBox["zb", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox["zb", "2"]}], "-", 
        SuperscriptBox["zb", "3"], "+", 
        RowBox[{"2", " ", "z", " ", 
         SuperscriptBox["zb", "3"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935374998862278*^9, 3.935375002826168*^9}, {
   3.93537522422264*^9, 3.935375226241125*^9}, {3.935375333846354*^9, 
   3.935375342209084*^9}, 
   3.935496307871236*^9},ExpressionUUID->"bf4857e8-8e02-42a3-b215-\
38971be2fe3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox["\[CapitalPsi]", "1"], "B"], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["Q1", "7"], " ", 
     RowBox[{"ladder", "[", "1", "]"}]}], "+", 
    RowBox[{
     SubscriptBox["Q2", "6"], 
     RowBox[{"Log", "[", "V", "]"}]}], "+", 
    RowBox[{
     SubscriptBox["Q3", "6"], 
     RowBox[{"Log", "[", "U", "]"}]}], "+", 
    SubscriptBox["Q4", "4"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935375539143229*^9, 3.935375654487189*^9}, {
  3.935495903806837*^9, 3.935495904160318*^9}},
 CellLabel->
  "In[813]:=",ExpressionUUID->"b4afe04e-0d8d-4cb5-a68a-c623ad9c7079"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 SubscriptBox[
  SuperscriptBox["\[CapitalPsi]", "2"], "B"]],
 CellChangeTimes->{{3.9353756005961027`*^9, 3.935375600897289*^9}, {
  3.935376451847761*^9, 3.935376620386608*^9}, {3.9353766757245703`*^9, 
  3.9353766770411673`*^9}},ExpressionUUID->"448860d1-1cbc-4e43-b46f-\
0326ec7bdf24"]], "Subsection",
 CellChangeTimes->{{3.935374682243675*^9, 3.935374696697564*^9}, {
   3.935374766770403*^9, 3.935374841804892*^9}, {3.935375387935145*^9, 
   3.935375448682109*^9}, {3.935376890570597*^9, 3.93537689865277*^9}, {
   3.935377279312615*^9, 3.9353773054536667`*^9}, 
   3.935493279399497*^9},ExpressionUUID->"f3c8a9f6-c39a-4afb-b504-\
8d05a4127bef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["R1", "11"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "11"]]}], "1536", " ", 
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox["zb", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["zb", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "zb"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", "zb"}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"132", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"125", "+", 
            RowBox[{"3", " ", "zb"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"305", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"573", "+", 
            RowBox[{"44", " ", "zb"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"112", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"381", "+", 
            RowBox[{"61", " ", "zb"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"61", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"381", "+", 
            RowBox[{"112", " ", "zb"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"125", "+", 
            RowBox[{"132", " ", "zb"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "5"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"44", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"573", "+", 
            RowBox[{"305", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.923801880829098*^9, 3.923801899670992*^9}, {
   3.935375463524919*^9, 3.935375472971238*^9}, {3.935375688685382*^9, 
   3.93537572677361*^9}, {3.935375815836941*^9, 3.935375816933063*^9}, 
   3.9353769523097057`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"cb002cd8-9238-4b09-b4b4-e46a013825da"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["R2", "10"], "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "10"]], "128", 
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox["zb", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["zb", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"93", "+", 
         RowBox[{"40", " ", "zb"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"40", "+", 
         RowBox[{"93", " ", "zb"}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"31", "+", 
         RowBox[{"888", " ", "zb"}], "+", 
         RowBox[{"747", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"3002", "+", 
         RowBox[{"7248", " ", "zb"}], "+", 
         RowBox[{"747", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "4"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"747", "+", 
         RowBox[{"7248", " ", "zb"}], "+", 
         RowBox[{"3002", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", "z", " ", 
       SuperscriptBox["zb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"747", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"888", "+", 
            RowBox[{"31", " ", "zb"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4503", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"20912", "+", 
            RowBox[{"4503", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.923801918370372*^9, 3.9238019206022*^9}, 
   3.935375479836892*^9, {3.935375823664379*^9, 3.9353758948650827`*^9}, {
   3.935376968946529*^9, 3.9353769698367243`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"c75eba1b-6c03-4bf3-8037-59416da03d13"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["R3", "11"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"384", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox["zb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"z", " ", "zb"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"22", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"833", " ", 
         SuperscriptBox["z", "5"], " ", "zb"}], "+", 
        RowBox[{"5500", " ", 
         SuperscriptBox["z", "4"], " ", 
         SuperscriptBox["zb", "2"]}], "+", 
        RowBox[{"9970", " ", 
         SuperscriptBox["z", "3"], " ", 
         SuperscriptBox["zb", "3"]}], "+", 
        RowBox[{"5500", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox["zb", "4"]}], "+", 
        RowBox[{"833", " ", "z", " ", 
         SuperscriptBox["zb", "5"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["zb", "6"]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "11"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9238019551888514`*^9, 3.923801957562664*^9}, {
   3.9251303317587223`*^9, 3.925130331894957*^9}, {3.925553661774046*^9, 
   3.925553661923634*^9}, {3.925569769318619*^9, 3.925569773647202*^9}, 
   3.935375489657938*^9, {3.9353759695111628`*^9, 3.935375985733756*^9}, {
   3.935376125541196*^9, 3.9353761582220097`*^9}, 3.935376987485564*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"b06133a9-3608-431e-ab5d-b7065dd132d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["R4", "10"], "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "10"]], "32", 
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox["zb", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["z", "7"], "+", 
      RowBox[{
       SuperscriptBox["zb", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"150", "+", "zb"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"150", "+", 
         RowBox[{"1291", " ", "zb"}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"8496", "+", 
         RowBox[{"1291", " ", "zb"}]}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "5"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"944", "+", 
         RowBox[{"3069", " ", "zb"}]}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"7274", "+", 
         RowBox[{"3069", " ", "zb"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"65466", "+", 
         RowBox[{"107167", " ", "zb"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"123936", "+", 
         RowBox[{"107167", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.925569779690132*^9, 3.925569783078914*^9}, {
   3.925570094094688*^9, 3.925570097247581*^9}, {3.933325900491187*^9, 
   3.933325901819594*^9}, 3.935375495001333*^9, {3.935376305871006*^9, 
   3.935376312079352*^9}, {3.935376995869886*^9, 3.935376996097743*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"e3756507-3396-414f-be1a-e5677843c685"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["R5", "10"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "10"]]}], "32", " ", "z", " ", "zb", 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["z", "8"], " ", "zb"}], "-", 
      SuperscriptBox["zb", "7"], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1291"}], "+", 
         SuperscriptBox["zb", "2"]}], ")"}]}], "+", 
      RowBox[{"107167", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["zb", "2"]}], ")"}]}], "+", 
      RowBox[{"31", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["zb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3457"}], "+", 
         RowBox[{"891", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "27621"}], "+", 
         RowBox[{"1291", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"1291", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{"31", " ", 
       SuperscriptBox["z", "5"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "891"}], "+", 
         RowBox[{"3457", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1291"}], "+", 
         RowBox[{"27621", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.92380199194644*^9, 3.9238019970817013`*^9}, {
   3.9255700812712*^9, 3.925570082923255*^9}, 3.935375491897025*^9, {
   3.935376326211998*^9, 3.93537633278612*^9}, {3.935376999933483*^9, 
   3.935377000147394*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"2efcdfef-3c71-42f1-8576-86db6851be3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["R6", "11"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "11"]]}], "32", " ", "z", " ", "zb", 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["z", "9"], " ", "zb"}], "+", 
      SuperscriptBox["zb", "8"], "+", 
      RowBox[{
       SuperscriptBox["z", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "zb", " ", 
          RowBox[{"(", 
           RowBox[{"390", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"353", "-", 
               RowBox[{"90", " ", "zb"}]}], ")"}], " ", "zb"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "180"}], "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"706", "+", 
            RowBox[{"zb", " ", 
             RowBox[{"(", 
              RowBox[{"780", "+", "zb"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2250"}], "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "898"}], "+", 
            RowBox[{"zb", " ", 
             RowBox[{"(", 
              RowBox[{"15270", "+", 
               RowBox[{"353", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "7"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"353", "-", 
         RowBox[{"2", " ", "zb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7635"}], "+", 
            RowBox[{"zb", " ", 
             RowBox[{"(", 
              RowBox[{"449", "+", 
               RowBox[{"1125", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["zb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"9000", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"42433", "+", 
            RowBox[{"2", " ", "zb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "39555"}], "+", 
               RowBox[{"zb", " ", 
                RowBox[{"(", 
                 RowBox[{"449", "+", 
                  RowBox[{"45", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "5"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2250", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"42433", "+", 
            RowBox[{"5", " ", "zb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "21870"}], "+", 
               RowBox[{"zb", " ", 
                RowBox[{"(", 
                 RowBox[{"19097", "+", 
                  RowBox[{"1800", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"9000", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"95485", "+", 
            RowBox[{"zb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "109350"}], "+", 
               RowBox[{"zb", " ", 
                RowBox[{"(", 
                 RowBox[{"42433", "+", 
                  RowBox[{"2250", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "6"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"90", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"898", "+", 
            RowBox[{"zb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "79110"}], "+", 
               RowBox[{"zb", " ", 
                RowBox[{"(", 
                 RowBox[{"42433", "+", 
                  RowBox[{"9000", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.933137467894155*^9, 3.933137470514452*^9}, {
   3.933325870372113*^9, 3.933325875141522*^9}, 3.9353754857366457`*^9, {
   3.9353759006256533`*^9, 3.935375903960968*^9}, {3.9353759373458*^9, 
   3.935375958711516*^9}, {3.935376346672978*^9, 3.93537634739639*^9}, {
   3.93537700397188*^9, 3.9353770041723423`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"e1bf63ff-6fdf-423a-a841-178f2ed9cb14"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["R7", "10"], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "10"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]], "32", " ", 
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox["zb", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["z", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["zb", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"180", "+", 
         RowBox[{"652", " ", "zb"}], "-", 
         RowBox[{"831", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"831", "-", 
         RowBox[{"1850", " ", "zb"}], "+", 
         RowBox[{"196", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"822", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"652", "-", 
         RowBox[{"23721", " ", "zb"}], "+", 
         RowBox[{"59518", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"25884", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"10572", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"18000", "+", 
         RowBox[{"79608", " ", "zb"}], "-", 
         RowBox[{"156951", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"59518", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"196", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"4500", "+", 
         RowBox[{"17376", " ", "zb"}], "-", 
         RowBox[{"23721", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"1850", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"180", "+", 
         RowBox[{"17376", " ", "zb"}], "-", 
         RowBox[{"156951", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"294670", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"132682", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"22572", " ", 
          SuperscriptBox["zb", "5"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"4500", "+", 
         RowBox[{"79608", " ", "zb"}], "-", 
         RowBox[{"408177", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"467288", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"132682", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"10572", " ", 
          SuperscriptBox["zb", "5"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"18000", "+", 
         RowBox[{"122248", " ", "zb"}], "-", 
         RowBox[{"408177", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"294670", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"25884", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"822", " ", 
          SuperscriptBox["zb", "5"]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.933137645581352*^9, 3.933137652069764*^9}, {
   3.93332594248846*^9, 3.933325946092138*^9}, 3.9353754992704477`*^9, {
   3.935376386461173*^9, 3.935376393728567*^9}, {3.935377009123486*^9, 
   3.935377009316104*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"0a2f8f19-5a7d-48c1-92b4-40a3d597b22f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["R8", "10"], "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "10"]], "64", " ", "z", " ", "zb", 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z", "8"]}], " ", "zb"}], "-", 
      SuperscriptBox["zb", "7"], "-", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "411"}], "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "419"}], "+", 
            RowBox[{"zb", " ", 
             RowBox[{"(", 
              RowBox[{"833", "+", "zb"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["z", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "833"}], "+", 
            RowBox[{"zb", " ", 
             RowBox[{"(", 
              RowBox[{"419", "+", 
               RowBox[{"411", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"5286", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"16389", "+", 
            RowBox[{"zb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "22050"}], "+", 
               RowBox[{"419", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"419", "+", 
         RowBox[{"3", " ", "zb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7350"}], "+", 
            RowBox[{"zb", " ", 
             RowBox[{"(", 
              RowBox[{"5463", "+", 
               RowBox[{"1762", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"11286", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"73913", "+", 
            RowBox[{"3", " ", "zb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "34041"}], "+", 
               RowBox[{"zb", " ", 
                RowBox[{"(", 
                 RowBox[{"5463", "+", 
                  RowBox[{"137", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5286", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"73913", "+", 
            RowBox[{"zb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "158228"}], "+", 
               RowBox[{"zb", " ", 
                RowBox[{"(", 
                 RowBox[{"73913", "+", 
                  RowBox[{"5286", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"411", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"16389", "+", 
            RowBox[{"zb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "102123"}], "+", 
               RowBox[{"zb", " ", 
                RowBox[{"(", 
                 RowBox[{"73913", "+", 
                  RowBox[{"11286", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.933137569529794*^9, 3.9331376019225492`*^9}, 
   3.9333259291617527`*^9, 3.933326121581751*^9, 3.935375497087442*^9, {
   3.935376410585994*^9, 3.935376422376828*^9}, {3.935377017715637*^9, 
   3.935377018196437*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"fb735df5-6507-47f2-a433-c1938b1906a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["R9", "8"], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]], "16", " ", "z", " ", "zb", 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["z", "7"]}], "-", 
      SuperscriptBox["zb", "7"], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"924", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1478", "-", 
            RowBox[{"2397", " ", "zb"}]}], ")"}], " ", "zb"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2397"}], "+", 
         RowBox[{"2", " ", "zb", " ", 
          RowBox[{"(", 
           RowBox[{"739", "+", 
            RowBox[{"462", " ", "zb"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"6636", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"27184", "+", 
            RowBox[{"zb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "35307"}], "+", 
               RowBox[{"1478", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"1478", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "35307"}], "+", 
            RowBox[{"4", " ", "zb", " ", 
             RowBox[{"(", 
              RowBox[{"6796", "+", 
               RowBox[{"1659", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"6636", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"63636", "+", 
            RowBox[{"zb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "98375"}], "+", 
               RowBox[{"4", " ", "zb", " ", 
                RowBox[{"(", 
                 RowBox[{"6796", "+", 
                  RowBox[{"231", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"924", "+", 
         RowBox[{"zb", " ", 
          RowBox[{"(", 
           RowBox[{"27184", "+", 
            RowBox[{"zb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "98375"}], "+", 
               RowBox[{"12", " ", "zb", " ", 
                RowBox[{"(", 
                 RowBox[{"5303", "+", 
                  RowBox[{"553", " ", "zb"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.933137631764368*^9, 3.933137633772642*^9}, 
   3.9333259622136908`*^9, 3.933326114359406*^9, 3.935375501427679*^9, {
   3.935376433159198*^9, 3.935376439333379*^9}, {3.935377022041737*^9, 
   3.9353770225250807`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"3a2881a3-e96f-486e-a6d2-d5c99f9613a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox["\[CapitalPsi]", "2"], "B"], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["R1", "11"], 
     RowBox[{"ladder", "[", "2", "]"}]}], "+", 
    RowBox[{
     SubscriptBox["R2", "10"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"z", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"ladder", "[", "2", "]"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"zb", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"ladder", "[", "2", "]"}], ",", "zb"}], "]"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SubscriptBox["R3", "11"], 
     RowBox[{"ladder", "[", "1", "]"}], 
     RowBox[{"Log", "[", "V", "]"}]}], "+", 
    RowBox[{
     SubscriptBox["R4", "10"], " ", 
     RowBox[{
      RowBox[{"Log", "[", "V", "]"}], "^", "2"}]}], "+", 
    RowBox[{
     SubscriptBox["R5", "10"], 
     RowBox[{"Log", "[", "V", "]"}], 
     RowBox[{"Log", "[", "U", "]"}]}], "+", 
    RowBox[{
     SubscriptBox["R6", "11"], 
     RowBox[{"ladder", "[", "1", "]"}]}], "+", 
    RowBox[{
     SubscriptBox["R7", "10"], 
     RowBox[{"Log", "[", "V", "]"}]}], "+", 
    RowBox[{
     SubscriptBox["R8", "10"], 
     RowBox[{"Log", "[", "U", "]"}]}], "+", 
    SubscriptBox["R9", "8"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9353756005961027`*^9, 3.935375600897289*^9}, {
  3.935376451847761*^9, 3.935376620386608*^9}, {3.9353766757245703`*^9, 
  3.9353766770411673`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"aefbbac4-9ee7-4bc4-9424-294aaf2cc684"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mellin", "Section",
 CellChangeTimes->{{3.914665017196374*^9, 3.914665029261506*^9}, {
   3.933325758401246*^9, 3.933325767547799*^9}, {3.933326419248827*^9, 
   3.933326482182746*^9}, {3.935377270048832*^9, 3.935377271160924*^9}, 
   3.935377317604954*^9, {3.935377357622237*^9, 
   3.935377358588485*^9}},ExpressionUUID->"8d1eb458-7c40-45cf-9bb4-\
d699b0b25378"],

Cell[CellGroupData[{

Cell["Kernels", "Subsection",
 CellChangeTimes->{{3.935374682243675*^9, 3.935374696697564*^9}, {
   3.935374766770403*^9, 3.935374841804892*^9}, 3.935377377402192*^9, {
   3.93537751710867*^9, 3.935377519112862*^9}, {3.935499071936893*^9, 
   3.935499073196607*^9}},ExpressionUUID->"f8f04797-c773-47a5-aca9-\
3cc3fc95e715"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"u", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "s"}], "-", "t", "-", "4"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.93550918387973*^9, 
  3.935509195537616*^9}},ExpressionUUID->"85570379-31af-417e-96b3-\
85f72a483afd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"t_", ",", "u_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"PolyGamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{"-", "t"}]}], "]"}], "-", 
    RowBox[{"PolyGamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{"-", "u"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935377608183316*^9, 
  3.9353776406558867`*^9}},ExpressionUUID->"424bfcd7-4bd6-4955-8ac8-\
d31bce058c3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"K", "[", 
    RowBox[{"t_", ",", "u_"}], "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     SuperscriptBox[
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "t"}]}], "]"}], "2"], "+", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "t"}]}], "]"}], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "u"}]}], "]"}]}], "-", 
     SuperscriptBox[
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "u"}]}], "]"}], "2"], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "t"}]}], "]"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "u"}]}], "]"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9353775495187197`*^9, 3.935377586646525*^9}},
 CellLabel->
  "In[916]:=",ExpressionUUID->"b6e3945a-5611-4542-938b-cb011fdfbbf6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox[
   SuperscriptBox["\[ScriptCapitalM]", "c"], 
   RowBox[{"(", 
    RowBox[{"2", ",", "2"}], ")"}]], 
  TraditionalForm]],ExpressionUUID->"f71dd679-e409-489c-be2a-82e2e9c16c1e"]], \
"Subsection",
 CellChangeTimes->{{3.935374682243675*^9, 3.935374696697564*^9}, {
   3.935374766770403*^9, 3.935374841804892*^9}, 3.935377377402192*^9, {
   3.9354976361782627`*^9, 3.9354976421408157`*^9}, {3.935499035737566*^9, 
   3.935499037447824*^9}},ExpressionUUID->"6fea7d2a-4d1a-4722-aa63-\
fcbd084d616a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["M", "c"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"t", ",", "u"}], "]"}], 
     SubscriptBox["A", "c"]}], "+", 
    RowBox[{
     RowBox[{"J", "[", 
      RowBox[{"t", ",", "u"}], "]"}], 
     SubscriptBox["B", "c"]}], "+", 
    SubscriptBox["C", "c"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9353776607864943`*^9, 
  3.935377729905909*^9}},ExpressionUUID->"b6254197-d990-437b-ace6-\
10a430f63a77"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "c"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"32", " "}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "s"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "16"}], "-", 
      RowBox[{"3", " ", "s"}], "+", 
      RowBox[{"3", " ", "t", " ", "u"}], "+", 
      FractionBox[
       RowBox[{"18", " ", "t", " ", "u"}], 
       RowBox[{"4", "+", "s"}]], "-", 
      FractionBox[
       RowBox[{"18", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "s"}], ")"}]}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.935377734396987*^9, {3.93537776985255*^9, 3.935377865239297*^9}, 
   3.935496937563635*^9, {3.93549710044694*^9, 3.9354971019942837`*^9}, {
   3.9354976128891993`*^9, 
   3.935497617134096*^9}},ExpressionUUID->"e6d9869d-f38e-4f99-8147-\
6555841dad98"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["B", "c"], "=", 
   RowBox[{
    FractionBox["32", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"s", "+", "2"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{"t", "-", "u"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"18", 
         RowBox[{"(", 
          RowBox[{"s", "+", "5"}], ")"}]}], "-", 
        RowBox[{"18", " ", "t", " ", "u"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"s", "+", "5"}], ")"}]}]], "-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"u", "+", "1"}], ")"}]}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9353778730793533`*^9, 3.935377945249021*^9}, {
  3.9354971115326557`*^9, 3.9354971282594023`*^9}, {3.935497572762095*^9, 
  3.935497575574905*^9}},ExpressionUUID->"46a826c8-7939-48ed-8198-\
fd36e1c9c506"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["C", "c"], "=", 
   RowBox[{
    FractionBox["32", 
     RowBox[{"(", 
      RowBox[{"s", "+", "1"}], ")"}]], 
    RowBox[{"(", " ", 
     RowBox[{
      FractionBox["3", "2"], "+", " ", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"6", "+", 
         RowBox[{"12", 
          RowBox[{"(", 
           RowBox[{"s", "+", "5"}], ")"}]}], " ", "-", 
         RowBox[{"18", " ", "t", " ", "u", " "}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"s", "+", "5"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"1", "/", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"u", "+", "1"}], ")"}]}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935377954876729*^9, 3.935378014206435*^9}, 
   3.935497550939788*^9},ExpressionUUID->"f3221ada-27f7-4a58-96b7-\
96b2105473d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalM]", "c"], 
     RowBox[{"(", 
      RowBox[{"1", ",", "2"}], ")"}]], "=", " ", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalM]", "tree"], " ", "+", " ", 
     SubscriptBox["\[ScriptCapitalM]", 
      RowBox[{"1", "-", "loop"}]], "  "}]}], TraditionalForm]],ExpressionUUID->
  "2fc72dcb-fa84-4181-8404-6220e77a27e6"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.935374682243675*^9, 3.935374696697564*^9}, {
   3.935374766770403*^9, 3.935374841804892*^9}, 3.935377377402192*^9, {
   3.935377428592004*^9, 3.93537744950346*^9}, {3.935497735354224*^9, 
   3.935497832224339*^9}, {3.9354978654869633`*^9, 3.935497882255103*^9}, {
   3.9354986062538147`*^9, 3.9354986065427322`*^9}, {3.935498751512466*^9, 
   3.935498759585153*^9}, {3.935498813104412*^9, 
   3.935498827293474*^9}},ExpressionUUID->"1fd431d7-0928-49c8-8c67-\
3d14f11243bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalM]", "tree"], "=", 
    RowBox[{
     FractionBox["4", "a"], 
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"t", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"u", "+", "1"}], ")"}]}]]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.935498617149777*^9, 3.9354986198607397`*^9}, {
  3.935498685516787*^9, 3.935498708401659*^9}, {3.935498793075086*^9, 
  3.9354987932725353`*^9}, {3.935498927975257*^9, 3.935498969072339*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"68c7424c-0261-4414-9aae-5d8a0dccc8d7"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalM]", 
      RowBox[{"1", "-", "loop"}]], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"s", ",", "t"}], "]"}], 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", "-", "loop"}]], "[", 
         RowBox[{"s", ",", "t"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"s", ",", "u"}], "]"}], 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", "-", "loop"}]], "[", 
         RowBox[{"s", ",", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "t", "-", "4"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"t", ",", "u"}], "]"}], 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", "-", "loop"}]], "[", 
         RowBox[{"t", ",", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "t", "-", "4"}]}], "]"}]}]}], ")"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalM]", 
      RowBox[{"1", "-", "loop"}]], "=", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", 
       RowBox[{"1", "-", "loop"}]], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "s"}]}], "]"}], 
         RowBox[{
          SubscriptBox["B", 
           RowBox[{"1", "-", "loop"}]], "[", 
          RowBox[{"t", ",", 
           RowBox[{
            RowBox[{"-", "s"}], "-", "t", "-", "4"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "t"}]}], "]"}], 
         RowBox[{
          SubscriptBox["B", 
           RowBox[{"1", "-", "loop"}]], "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "s"}], "-", "t", "-", "4"}], ",", "s"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "u"}]}], "]"}], 
         RowBox[{
          SubscriptBox["B", 
           RowBox[{"1", "-", "loop"}]], "[", 
          RowBox[{"s", ",", "t"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalM]", 
      RowBox[{"1", "-", "loop"}]], "=", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalM]", 
       RowBox[{"1", "-", "loop"}]], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["C", 
          RowBox[{"1", "-", "loop"}]], "[", 
         RowBox[{"s", ",", "t"}], "]"}], "+", 
        RowBox[{
         SubscriptBox["C", 
          RowBox[{"1", "-", "loop"}]], "[", 
         RowBox[{"s", ",", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "t", "-", "4"}]}], "]"}], "+", 
        RowBox[{
         SubscriptBox["C", 
          RowBox[{"1", "-", "loop"}]], "[", 
         RowBox[{"t", ",", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "t", "-", "4"}]}], "]"}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalM]", 
     RowBox[{"1", "-", "loop"}]], "=", 
    RowBox[{
     FractionBox["16", 
      SuperscriptBox["a", "2"]], " ", 
     SubscriptBox["\[ScriptCapitalM]", 
      RowBox[{"1", "-", "loop"}]]}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.935378034950708*^9, 3.935378052134253*^9}, {
  3.935378124438717*^9, 3.935378176437395*^9}, {3.935378208979332*^9, 
  3.935378328566061*^9}, {3.935497898955226*^9, 3.935497972437879*^9}, {
  3.935498087844021*^9, 3.935498089702943*^9}, {3.935498224499033*^9, 
  3.935498242808675*^9}, {3.935498561945553*^9, 3.9354985681740303`*^9}, {
  3.935498659625647*^9, 3.935498670611824*^9}, {3.935498797296093*^9, 
  3.935498810861339*^9}, {3.935498953886353*^9, 3.935498955170484*^9}, {
  3.935499004468704*^9, 3.935499006534728*^9}},
 CellLabel->
  "In[912]:=",ExpressionUUID->"13f8ded7-db6b-4add-b004-dcf7de7b3212"],

Cell[BoxData[
 RowBox[{"(*", " ", "where", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.935509242404057*^9, 
  3.9355092438807383`*^9}},ExpressionUUID->"794b3fa5-54e5-4acf-bd5e-\
0c02933e1164"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["A", 
      RowBox[{"1", "-", "loop"}]], "[", 
     RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "20"], 
      RowBox[{"(", " ", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "-", 
            FractionBox["12", 
             RowBox[{"4", "+", "u"}]], "+", 
            FractionBox["72", 
             RowBox[{"5", "+", "u"}]]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"u", "+", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"u", "+", "3"}], ")"}]}]], " ", "+", 
        FractionBox[
         RowBox[{"s", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{"25", "-", 
            FractionBox["6", 
             RowBox[{"3", "+", "u"}]], "-", 
            FractionBox["60", 
             RowBox[{"4", "+", "u"}]]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"u", "+", "2"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            FractionBox["2", 
             RowBox[{"2", "+", "u"}]], "-", 
            FractionBox["1", 
             RowBox[{"3", "+", "u"}]]}], ")"}]}], 
         RowBox[{"u", "+", "1"}]]}], " ", ")"}]}], "/.", 
     RowBox[{"u", "->", " ", 
      RowBox[{
       RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9353783415016947`*^9, 3.935378344139468*^9}, {
   3.935498073400322*^9, 3.935498098191976*^9}, {3.935498144372617*^9, 
   3.935498160554143*^9}, {3.9354984403693237`*^9, 3.935498441940805*^9}, {
   3.935498524862196*^9, 3.935498534964849*^9}, {3.935498879334529*^9, 
   3.935498880131824*^9}, 3.935498976887129*^9, {3.935499051022318*^9, 
   3.935499053244371*^9}},ExpressionUUID->"bdba71d8-b856-455a-a992-\
fc558924f069"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["B", 
     RowBox[{"1", "-", "loop"}]], "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "20"], 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "-", "u"}], ")"}], 
        RowBox[{"(", "  ", 
         RowBox[{"10", "-", 
          FractionBox["2", 
           RowBox[{"1", "+", "s"}]], "-", 
          FractionBox["8", 
           RowBox[{"2", "+", "s"}]], "-", 
          FractionBox["10", 
           RowBox[{"4", "+", "s"}]], "+", 
          FractionBox[
           RowBox[{" ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"15", "+", 
               FractionBox["12", 
                RowBox[{"4", "+", "s"}]], "-", 
               FractionBox["72", 
                RowBox[{"5", "+", "s"}]]}], ")"}], " ", "t", " ", "u"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "+", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"s", "+", "2"}], ")"}]}]]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "u"}], ")"}], 
        RowBox[{"(", "  ", 
         RowBox[{"10", "-", 
          FractionBox["2", 
           RowBox[{"1", "+", "t"}]], "-", 
          FractionBox["8", 
           RowBox[{"2", "+", "t"}]], "-", 
          FractionBox["10", 
           RowBox[{"4", "+", "t"}]], "+", 
          FractionBox[
           RowBox[{" ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"15", "+", 
               FractionBox["12", 
                RowBox[{"4", "+", "t"}]], "-", 
               FractionBox["72", 
                RowBox[{"5", "+", "t"}]]}], ")"}], " ", "s", " ", "u"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "+", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"t", "+", "2"}], ")"}]}]]}], ")"}]}]}], " ", ")"}]}], "/.", 
    RowBox[{"u", "->", " ", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9353783564859867`*^9, 3.93537836231472*^9}, {
   3.93549832653561*^9, 3.935498438344082*^9}, 3.935498975928454*^9, 
   3.935499054961914*^9},ExpressionUUID->"ba9804d7-b21b-45f5-98d8-\
acd461edf35e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["C", 
     RowBox[{"1", "-", "loop"}]], "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "20"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["2", 
         RowBox[{"1", "+", "u"}]], "-", 
        FractionBox["20", 
         RowBox[{"4", "+", "u"}]], "+", 
        FractionBox["6", 
         RowBox[{"5", "+", "u"}]], "+", 
        FractionBox[
         RowBox[{"s", " ", "t", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], " ", "-", 
            FractionBox[
             RowBox[{"12", " "}], 
             RowBox[{"4", "+", "u"}]], "+", 
            FractionBox[
             RowBox[{"72", " "}], 
             RowBox[{"5", "+", "u"}]]}], ")"}]}], 
         RowBox[{" ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "1"}], ")"}]}]]}], ")"}]}], "+", 
     FractionBox["1", "4"]}], "/.", 
    RowBox[{"u", "->", " ", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935378364286044*^9, 3.93537836473376*^9}, {
   3.935498490378215*^9, 3.935498509019326*^9}, {3.93549854332477*^9, 
   3.9354985524859667`*^9}, 3.93549897403414*^9, 3.935499056492525*^9, {
   3.943167555443501*^9, 
   3.9431675578268013`*^9}},ExpressionUUID->"ef4f3caf-3288-43ca-b90c-\
128f0ee72f47"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1155, 748},
WindowMargins->{{13, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"078e1d5d-1897-4c7c-9625-b7cafa5c9198"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 156, 3, 67, "Section",ExpressionUUID->"87a6c21e-eaf6-415c-8262-a9645333a17b"],
Cell[739, 27, 543, 12, 30, "Input",ExpressionUUID->"5b1451fc-964f-4aaf-8596-801223f1fc19"],
Cell[1285, 41, 380, 12, 30, "Input",ExpressionUUID->"8840912f-76fb-4ce1-95fa-a4de9c07ad32"],
Cell[1668, 55, 1156, 38, 51, "Input",ExpressionUUID->"47d931c2-a599-4f23-a293-fb49cfdd0205"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2861, 98, 339, 5, 67, "Section",ExpressionUUID->"f9d02625-84ba-4871-95de-168ca8afb6d6"],
Cell[CellGroupData[{
Cell[3225, 107, 430, 9, 54, "Subsection",ExpressionUUID->"0879f59b-ef4f-4193-9860-e408b1e15ada"],
Cell[3658, 118, 1457, 38, 56, "Input",ExpressionUUID->"9bb2a841-1476-4008-9c5a-7af7ae790adb"],
Cell[5118, 158, 1990, 57, 79, "Input",ExpressionUUID->"51c3366b-ff11-483f-a7c1-4a654b3301a0"],
Cell[7111, 217, 1437, 38, 56, "Input",ExpressionUUID->"ffcf70f7-9cee-4392-b0d6-17895236a668"],
Cell[8551, 257, 1456, 41, 56, "Input",ExpressionUUID->"bf4857e8-8e02-42a3-b215-38971be2fe3d"],
Cell[10010, 300, 640, 19, 32, "Input",ExpressionUUID->"b4afe04e-0d8d-4cb5-a68a-c623ad9c7079"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10687, 324, 678, 12, 54, "Subsection",ExpressionUUID->"f3c8a9f6-c39a-4afb-b504-8d05a4127bef"],
Cell[11368, 338, 2677, 79, 122, "Input",ExpressionUUID->"cb002cd8-9238-4b09-b4b4-e46a013825da"],
Cell[14048, 419, 2285, 66, 99, "Input",ExpressionUUID->"c75eba1b-6c03-4bf3-8037-59416da03d13"],
Cell[16336, 487, 1569, 40, 56, "Input",ExpressionUUID->"b06133a9-3608-431e-ab5d-b7065dd132d5"],
Cell[17908, 529, 1986, 56, 99, "Input",ExpressionUUID->"e3756507-3396-414f-be1a-e5677843c685"],
Cell[19897, 587, 2397, 72, 99, "Input",ExpressionUUID->"2efcdfef-3c71-42f1-8576-86db6851be3d"],
Cell[22297, 661, 4809, 140, 141, "Input",ExpressionUUID->"e1bf63ff-6fdf-423a-a841-178f2ed9cb14"],
Cell[27109, 803, 4312, 122, 169, "Input",ExpressionUUID->"0a2f8f19-5a7d-48c1-92b4-40a3d597b22f"],
Cell[31424, 927, 4129, 124, 141, "Input",ExpressionUUID->"fb735df5-6507-47f2-a433-c1938b1906a6"],
Cell[35556, 1053, 3483, 103, 121, "Input",ExpressionUUID->"3a2881a3-e96f-486e-a6d2-d5c99f9613a6"],
Cell[39042, 1158, 1546, 47, 52, "Input",ExpressionUUID->"aefbbac4-9ee7-4bc4-9424-294aaf2cc684"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40637, 1211, 370, 6, 67, "Section",ExpressionUUID->"8d1eb458-7c40-45cf-9bb4-d699b0b25378"],
Cell[CellGroupData[{
Cell[41032, 1221, 323, 5, 54, "Subsection",ExpressionUUID->"f8f04797-c773-47a5-aca9-3cc3fc95e715"],
Cell[41358, 1228, 273, 7, 30, "Input",ExpressionUUID->"85570379-31af-417e-96b3-85f72a483afd"],
Cell[41634, 1237, 447, 14, 30, "Input",ExpressionUUID->"424bfcd7-4bd6-4955-8ac8-d31bce058c3e"],
Cell[42084, 1253, 1052, 32, 33, "Input",ExpressionUUID->"b6e3945a-5611-4542-938b-cb011fdfbbf6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43173, 1290, 547, 12, 57, "Subsection",ExpressionUUID->"6fea7d2a-4d1a-4722-aa63-fcbd084d616a"],
Cell[43723, 1304, 482, 16, 30, "Input",ExpressionUUID->"b6254197-d990-437b-ace6-10a430f63a77"],
Cell[44208, 1322, 1161, 36, 53, "Input",ExpressionUUID->"e6d9869d-f38e-4f99-8147-6555841dad98"],
Cell[45372, 1360, 1084, 35, 49, "Input",ExpressionUUID->"46a826c8-7939-48ed-8198-fd36e1c9c506"],
Cell[46459, 1397, 993, 32, 49, "Input",ExpressionUUID->"f3221ada-27f7-4a58-96b7-96b2105473d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47489, 1434, 947, 22, 57, "Subsection",ExpressionUUID->"1fd431d7-0928-49c8-8c67-3d14f11243bc"],
Cell[48439, 1458, 713, 20, 72, "Input",ExpressionUUID->"68c7424c-0261-4414-9aae-5d8a0dccc8d7"],
Cell[49155, 1480, 4087, 117, 226, "Input",ExpressionUUID->"13f8ded7-db6b-4add-b004-dcf7de7b3212"],
Cell[53245, 1599, 193, 4, 30, "Input",ExpressionUUID->"794b3fa5-54e5-4acf-bd5e-0c02933e1164"],
Cell[53441, 1605, 2198, 63, 87, "Input",ExpressionUUID->"bdba71d8-b856-455a-a992-fc558924f069"],
Cell[55642, 1670, 2330, 68, 118, "Input",ExpressionUUID->"ba9804d7-b21b-45f5-98d8-acd461edf35e"],
Cell[57975, 1740, 1403, 42, 62, "Input",ExpressionUUID->"ef4f3caf-3288-43ca-b90c-128f0ee72f47"]
}, Open  ]]
}, Open  ]]
}
]
*)


